Quasi-Keplerian parametrization for eccentric compact binaries in scalar-tensor theories at second post-Newtonian order and applications

The generalized post-Keplerian parametrization for compact binaries on eccentric bound orbits is established at second post-Newtonian (2PN) order in a class of massless scalar-tensor theories. This result is used to compute the orbit-averaged flux of energy and angular momentum at Newtonian order, which means relative 1PN order beyond the leading-order dipolar radiation of scalar-tensor theories. The secular evolution of the orbital elements is then computed at 1PN order. At leading order, the closed form "Peters and Mathews" relation between the semi-major axis $a$ and the eccentricity $e$ is found to be independent of any scalar-tensor parameter, and is given by $a \propto e^{4/3}/(1-e^2)$. Finally, the waveform is obtained at Newtonian order in the form of a spherical harmonic mode decomposition, extending to eccentric orbits the results obtained in arXiv:2201.10924.

==> anc/Supplementary_Material.dat.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Supplementary file to "Gravitational waves and orbital evolution for eccentric compact binaries in scalar-tensor theories at second post-Newtonian order" (David Trestini)*)


(* ::Section:: *)
(*Notations*)


(* ::Text:: *)
(*Standard Mathematica syntax and functions are assumed (e.g Cos[ ], Sin[ ], Sqrt[ ], ...)*)
(**)
(*The total mass "m" is denoted m; the symmetric mass ratio "\nu" is denote \[Nu]; and the symmetric mass difference "\delta" is denoted \[Delta]. The dimensionless energy "\varepsilon" is denoted \[CurlyEpsilon] and the dimensionless angular momentum "j" is denoted j. The time eccentricity "e_t" is denoted et and the frequency-related dimensionless post-Newtonian parameter "x" is denoted x. The eccentric anomaly "u" is denoted u.*)
(**)
(*We use the following notations for the scalar-tensor parameters:*)
(*	Gt denotes  "\tilde{G}"*)
(*	al denotes  "\alpha"*)
(*	dz denotes  "\zeta"*)
(*	gam denotes  "\gamma"*)
(*	Sm denotes "\mathcal{S}_{-}"*)
(*	Sp denotes "\mathcal{S}_{+}"*)
(*	bem denotes "\bar{\beta}_{-}"*)
(*	bep denotes "\bar{\beta}_{+}"*)
(*	dem denotes "\bar{\delta}_{-}"*)
(*	dep denotes "\bar{\delta}_{+}"*)
(*	chim denotes "\bar{\chi}_{-}"*)
(*	chip denotes "\bar{\chi}_{+}"*)


(* ::Section:: *)
(*Formatting (for elegant display when using Mathematica)*)


(* ::Text:: *)
(*This section should be run so as to have an elegant and clear display when using Mathematica . It is however not necessary, as all notations are explained in the previous section . In our formatting, we display all indices downstairs, since they are space indices and their covariance is unimportant .*)


Format[D1]= "\!\(\*SubscriptBox[\(D\), \(1\)]\)";


Format[D2]= "\!\(\*SubscriptBox[\(D\), \(2\)]\)";


Format[D3]= "\!\(\*SubscriptBox[\(D\), \(3\)]\)";


Format[I1]= "\!\(\*SubscriptBox[\(I\), \(1\)]\)";


Format[I2]= "\!\(\*SubscriptBox[\(I\), \(2\)]\)";


Format[I3]= "\!\(\*SubscriptBox[\(I\), \(3\)]\)";


Format[et]= "\!\(\*SubscriptBox[\(e\), \(t\)]\)";


Format[dz]= "\[Zeta]";


Format[gam]= "\!\(\*OverscriptBox[\(\[Gamma]\), \(_\)]\)";


Format[al]= "\[Alpha]";


Format[Gt]= \!\(\*OverscriptBox[\("\<G\>"\), \(~\)]\);


Format[Sm]= "\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(-\)]\)";


Format[Sp]= "\!\(\*SubscriptBox[\(\[ScriptCapitalS]\), \(+\)]\)";


Format[bem]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(_\)], \(-\)]\)";


Format[bep]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Beta]\), \(_\)], \(+\)]\)";


Format[dem]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Delta]\), \(_\)], \(-\)]\)";


Format[dep]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Delta]\), \(_\)], \(+\)]\)";


Format[chim]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Chi]\), \(_\)], \(-\)]\)";


Format[chip]= "\!\(\*SubscriptBox[OverscriptBox[\(\[Chi]\), \(_\)], \(+\)]\)";


(* ::Section:: *)
(*Post-Keplerian parameters in terms of A, B, C, F, D1, D2, D3, I1, I2 and I3*)


(* ::Text:: *)
(*This section correponds to Eqs. (3.5) and (3.8)*)


n$generic = (-A)^(3/2)/B + (A^3*(3*D1^2 - 4*C*D2 + 12*B*D3))/(8*B^2*(-C)^(5/2))


K$generic = F/Sqrt[-C] + (B*(3*D1*F - 2*C*I1))/(2*(-C)^(5/2)) + (105*B^2*D1^2*F - 15*A*C*D1^2*F - 60*B^2*C*D2*F + 12*A*C^2*D2*F + 140*B^3*D3*F - 60*A*B*C*D3*F - 60*B^2*C*D1*I1 + 
   12*A*C^2*D1*I1 + 24*B^2*C^2*I2 - 8*A*C^3*I2 - 40*B^3*C*I3 + 24*A*B*C^2*I3)/(16*(-C)^(9/2))


ar$generic = -(B/A) + D1/(2*C) + (2*B*D1^2 - 2*B*C*D2 + 4*B^2*D3 - A*C*D3)/(2*C^3)


er$generic/.Sqrt[B^2-A C]/B-> Sqrt[1-A C /B^2]//InputForm


er$generic = Sqrt[1 - (A*C)/B^2] + (A*(2*B^2 - A*C)*D1)/(2*B^2*C*Sqrt[B^2 - A*C]) + 
 (A*(16*B^6*D1^2 - 24*A*B^4*C*D1^2 + 5*A^2*B^2*C^2*D1^2 + 2*A^3*C^3*D1^2 - 16*B^6*C*D2 + 28*A*B^4*C^2*D2 - 12*A^2*B^2*C^3*D2 + 32*B^7*D3 - 64*A*B^5*C*D3 + 
    36*A^2*B^3*C^2*D3 - 4*A^3*B*C^3*D3))/(8*B^3*C^3*(B^2 - A*C)^(3/2))


et$generic = Sqrt[1 - (A*C)/B^2] + (A*D1)/(2*C*Sqrt[B^2 - A*C]) + ((-A)^(3/2)*Sqrt[B^2 - A*C]*(-3*D1^2 + 4*C*D2 - 12*B*D3))/(8*B^2*(-C)^(5/2)) + 
 (A*(8*B^4*D1^2 - 12*A*B^2*C*D1^2 + 3*A^2*C^2*D1^2 - 8*B^4*C*D2 + 12*A*B^2*C^2*D2 - 4*A^2*C^3*D2 + 16*B^5*D3 - 28*A*B^3*C*D3 + 12*A^2*B*C^2*D3))/
  (8*B*C^3*(B^2 - A*C)^(3/2))


e\[Phi]$generic = Sqrt[1 - (A*C)/B^2] + (A*(3*B^2*D1*F - 2*A*C*D1*F - 2*B^2*C*I1 + 2*A*C^2*I1))/
  (2*B^2*C*Sqrt[B^2 - A*C]*F) + 
 (A*(26*B^6*D1^2*F^2 - 36*A*B^4*C*D1^2*F^2 + A^2*B^2*C^2*D1^2*F^2 + 
    8*A^3*C^3*D1^2*F^2 - 32*B^6*C*D2*F^2 + 60*A*B^4*C^2*D2*F^2 - 
    28*A^2*B^2*C^3*D2*F^2 + 79*B^7*D3*F^2 - 165*A*B^5*C*D3*F^2 + 
    97*A^2*B^3*C^2*D3*F^2 - 11*A^3*B*C^3*D3*F^2 + 8*B^6*C*D1*F*I1 - 
    36*A*B^4*C^2*D1*F*I1 + 44*A^2*B^2*C^3*D1*F*I1 - 16*A^3*C^4*D1*F*I1 - 
    16*B^6*C^2*I1^2 + 40*A*B^4*C^3*I1^2 - 32*A^2*B^2*C^4*I1^2 + 
    8*A^3*C^5*I1^2 + 16*B^6*C^2*F*I2 - 32*A*B^4*C^3*F*I2 + 
    16*A^2*B^2*C^4*F*I2 - 30*B^7*C*F*I3 + 66*A*B^5*C^2*F*I3 - 
    42*A^2*B^3*C^3*F*I3 + 6*A^3*B*C^4*F*I3))/(8*B^3*C^3*(B^2 - A*C)^(3/2)*F^2)


ft$generic = ((-A)^(3/2)*Sqrt[B^2 - A*C]*D3)/(2*B*(-C)^(5/2))


f\[Phi]$generic = 1/32*((B^2 - A*C)*(D1^2*F^2 - 4*C*D2*F^2 + 20*B*D3*F^2 + 4*C*D1*F*I1 - 
    8*C^2*I1^2 + 8*C^2*F*I2 - 24*B*C*F*I3))/(C^4*F^2)


gt$generic = 1/8*((-A)^(3/2)*(3*D1^2 - 4*C*D2 + 12*B*D3))/(B*(-C)^(5/2))


g\[Phi]$generic = 1/24*((B^2 - A*C)^(3/2)*(D3*F - 2*C*I3))/(C^4*F)


(* ::Section:: *)
(*Values of A, B, C, F, D1, D2, D3, I1, I2 and I3 of the reduced energy \[CurlyEpsilon] and angular momentum j, and the scalar-tensor parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (3.10)*)


A$value = -(c^2*\[CurlyEpsilon]*(1 + (3*\[CurlyEpsilon]*(1 - 3*\[Nu]))/4 + (\[CurlyEpsilon]^2*(4 - 19*\[Nu] + 16*\[Nu]^2))/8))


B$value = al*Gt*m*(1 + \[CurlyEpsilon]*(3 + gam - (7*\[Nu])/2) + \[CurlyEpsilon]^2*(9/4 + (3*gam)/4 + (-12 - (15*gam)/4)*\[Nu] + (21*\[Nu]^2)/4))


C$value = -((al^2*Gt^2*j*m^2*(1 + \[CurlyEpsilon]*(1 + (10 + 2*bep + 4*gam - 2*bem*\[Delta] - 5*\[Nu])/j - 3*\[Nu]) + 
    \[CurlyEpsilon]^2*(3/4 - (15*\[Nu])/4 + (15*\[Nu]^2)/4 + (18 + 2*bep + 12*gam + 2*gam^2 - 2*bem*\[Delta] + (-127/2 - 4*bep - 26*gam + 6*bem*\[Delta])*\[Nu] + 18*\[Nu]^2)/j)))/(c^2*\[CurlyEpsilon]))


D1$value = (al^3*Gt^3*j*m^3*(8 + 4*gam - 3*\[Nu] + \[CurlyEpsilon]*(8 + 4*gam + (-61/2 - 13*gam)*\[Nu] + (19*\[Nu]^2)/2 + 
     (26 + 12*bep + (2*dep)/3 + (62*gam)/3 + 4*bep*gam + (25*gam^2)/6 - (4*chip)/3 + (-12*bem + (2*dem)/3 - 4*bem*gam + (4*chim)/3)*\[Delta] + 
       (-81/2 - (4*dep)/3 + (16*bem^2)/gam - (16*bep^2)/gam - (58*gam)/3 - gam^2/3 + (8*chip)/3 + 8*bem*\[Delta])*\[Nu] + 10*\[Nu]^2)/j)))/(c^4*\[CurlyEpsilon])


D2$value = (al^4*Gt^4*j*m^4*(-33 - dep - 33*gam - (33*gam^2)/4 - dem*\[Delta] + (75/4 + 2*bep + 8*gam - 2*bem*\[Delta])*\[Nu] - 6*\[Nu]^2))/(c^6*\[CurlyEpsilon])


D3$value = (al^5*Gt^5*j^2*m^5*\[Nu](15/4 + 2*gam - \[Nu]/4))/(c^8*\[CurlyEpsilon]^2)


F$value = (al*Gt*m*Sqrt[j/\[CurlyEpsilon]]*(1 + \[CurlyEpsilon]*(1/2 - (3*\[Nu])/2) + \[CurlyEpsilon]^2*(1/4 - (9*\[Nu])/8 + (3*\[Nu]^2)/4)))/c


I1$value = (-al^2*Gt^2*m^2*Sqrt[j/\[CurlyEpsilon]]*(4 + 2*gam - 2*\[Nu] + \[CurlyEpsilon]*(2 + gam + (-10 - 4*gam)*\[Nu] + 4*\[Nu]^2)))/c^3


I2$value = (al^3*Gt^3*m^3*Sqrt[j/\[CurlyEpsilon]]*(9 + dep + 9*gam + (9*gam^2)/4 + dem*\[Delta] + (-3/4 - 4*bep + 2*gam + 2*bem*\[Delta])*\[Nu] + 5*\[Nu]^2))/c^5


I3$value = (-al^4*Gt^4*m^4*(j/\[CurlyEpsilon])^(3/2)*((3/2 + gam)*\[Nu] + \[Nu]^2))/c^7


I3$value = (-al^4*Gt^4*m^4*(j/\[CurlyEpsilon])^(3/2)*\[Nu]*(3/2 + gam + \[Nu]))/c^7


(* ::Section:: *)
(*Post-Keplerian parameters in terms of the dimensionless energy \[CurlyEpsilon] and angular momentum j, and the scalar-tensor parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (C1).*)


n$ST = (c^3*\[CurlyEpsilon]^(3/2)*(1 + \[CurlyEpsilon]*(-15/8 - gam + \[Nu]/8) + 
   \[CurlyEpsilon]^2*(555/128 + (33*gam)/8 + gam^2 + 
     (15/64 + gam/8)*\[Nu] + (11*\[Nu]^2)/128 + 
     (-15(1+gam+gam^2/4) + dep  + dem*\[Delta] + 
       (6 - 2*bep + 4*gam + 2*bem*\[Delta])*\[Nu])/(2*Sqrt[j]))))/(al*Gt*m)


K$ST = 1 + ((3 - bep + 2*gam + bem*\[Delta])*\[CurlyEpsilon])/j + 
 \[CurlyEpsilon]^2/
    j^2*((105/4 + (3*bem^2)/2 - 15*bep + (3*bep^2)/2 - (5*dep)/4 + 
     (139*gam)/4 - 12*bep*gam + (187*gam^2)/16 - 2*chip + 
     (15*bem - 3*bem*bep - (5*dem)/4 + 12*bem*gam + 2*chim)*\[Delta] + 
     (-15/2 - 6*bem^2 + (21*bep)/2 - 2*dep + (24*bem^2)/gam - 
       (24*bep^2)/gam - 8*gam - gam^2/2 + 4*chip - (3*bem*\[Delta])/2)*\[Nu]) + (-15/4 + dep/4 - (15*gam)/4 - (15*gam^2)/16 + (dem*\[Delta])/4 + 
     (3/2 - bep/2 + gam + (bem*\[Delta])/2)*\[Nu])*j)


ar$ST = (al*Gt*m*(1 + \[CurlyEpsilon]*(-7/4 - gam + \[Nu]/4) + 
   \[CurlyEpsilon]^2*(1/16 + \[Nu]^2/16 + 
     (-4 + 2*bep + (2*dep)/3 - (16*gam)/3 + 2*bep*gam - (11*gam^2)/6 + 
       (2*chip)/3 + (-2*bem + (2*dem)/3 - 2*bem*gam - (2*chim)/3)*\[Delta] + 
       (7 - 5*bep + (2*dep)/3 - (8*bem^2)/gam + (8*bep^2)/gam + (17*gam)/3 + 
         gam^2/6 - (4*chip)/3 + bem*\[Delta])*\[Nu])/j)))/(c^2*\[CurlyEpsilon])


er$ST = Sqrt[1 - j]*(1 + (\[CurlyEpsilon]*(3 - bep + 2*gam + bem*\[Delta] + j*(-15/8 - gam + (5*\[Nu])/8) - \[Nu]/2))/(1 - j) + 
  (\[CurlyEpsilon]^2*(-35/4 - bem^2/2 + (21*bep)/4 - bep^2/2 + 2*chip + (5*dep)/2 - 12*gam + 6*bep*gam - (35*gam^2)/8 + ((-21*bem)/4 + bem*bep - 2*chim + (5*dem)/2 - 6*bem*gam)*\[Delta] + 
     (99/4 + 2*bem^2 - (65*bep)/4 - 4*chip + 2*dep - (24*bem^2)/gam + (24*bep^2)/gam + (39*gam)/2 + gam^2/2 + (13*bem*\[Delta])/4)*\[Nu] + 
     (8 - 4*bep - (4*chip)/3 - (4*dep)/3 + (32*gam)/3 - 4*bep*gam + (11*gam^2)/3 + (4*bem + (4*chim)/3 - (4*dem)/3 + 4*bem*gam)*\[Delta] + 
       (-14 + 10*bep + (8*chip)/3 - (4*dep)/3 + (16*bem^2)/gam - (16*bep^2)/gam - (34*gam)/3 - gam^2/3 - 2*bem*\[Delta])*\[Nu])/j + 
     j*(-25/8 - bep/8 - (2*chip)/3 - (7*dep)/6 - (41*gam)/12 - bep*gam - (19*gam^2)/24 + (bem/8 + (2*chim)/3 - (7*dem)/6 + bem*gam)*\[Delta] + 
       (-37/4 + (51*bep)/8 + (4*chip)/3 - (2*dep)/3 + (8*bem^2)/gam - (8*bep^2)/gam - (89*gam)/12 - gam^2/6 - (11*bem*\[Delta])/8)*\[Nu] - \[Nu]^2/16) + 
     j^2*(415/128 + (29*gam)/8 + gam^2 + (-105/64 - (7*gam)/8)*\[Nu] + (7*\[Nu]^2)/128)))/(1 - j)^2)


et$ST = Sqrt[1 - j]*(1 + (\[CurlyEpsilon]*(-1 - bep + bem*\[Delta] + j*(17/8 + gam - (7*\[Nu])/8) + \[Nu]))/(1 - j) + 
  (\[CurlyEpsilon]^2*(-15/4 - bem^2/2 + (21*bep)/4 - bep^2/2 + (7*dep)/6 - (41*gam)/6 + 4*bep*gam - (65*gam^2)/24 + (2*chip)/3 + 
     ((-21*bem)/4 + bem*bep + (7*dem)/6 - 4*bem*gam - (2*chim)/3)*\[Delta] + (25/2 + 2*bem^2 - (31*bep)/4 + (2*dep)/3 - (8*bem^2)/gam + (8*bep^2)/gam + (29*gam)/3 + 
       gam^2/6 - (4*chip)/3 + (11*bem*\[Delta])/4)*\[Nu] + (3*\[Nu]^2)/4 + Sqrt[j]*(15 - dep + 15*gam + (15*gam^2)/4 - dem*\[Delta] + (-6 + 2*bep - 4*gam - 2*bem*\[Delta])*\[Nu]) + 
     (4 - 2*bep - (2*dep)/3 + (16*gam)/3 - 2*bep*gam + (11*gam^2)/6 - (2*chip)/3 + (2*bem - (2*dem)/3 + 2*bem*gam + (2*chim)/3)*\[Delta] + 
       (-7 + 5*bep - (2*dep)/3 + (8*bem^2)/gam - (8*bep^2)/gam - (17*gam)/3 - gam^2/6 + (4*chip)/3 - bem*\[Delta])*\[Nu])/j + 
     (-15/2 + dep/2 - (15*gam)/2 - (15*gam^2)/8 + (dem*\[Delta])/2 + (3 - bep + 2*gam + bem*\[Delta])*\[Nu])/Sqrt[j] + 
     j^(3/2)*(-15/2 + dep/2 - (15*gam)/2 - (15*gam^2)/8 + (dem*\[Delta])/2 + (3 - bep + 2*gam + bem*\[Delta])*\[Nu]) + 
     j*(-45/8 - (17*bep)/8 - dep/2 - 4*gam - bep*gam - (5*gam^2)/8 + ((17*bem)/8 - dem/2 + bem*gam)*\[Delta] + (-73/16 + (23*bep)/8 - (7*gam)/2 - (15*bem*\[Delta])/8)*\[Nu] - 
       (11*\[Nu]^2)/8) + j^2*(607/128 + (35*gam)/8 + gam^2 + (-69/64 - (5*gam)/8)*\[Nu] + (79*\[Nu]^2)/128)))/(1 - j)^2)


e\[Phi]$ST = Sqrt[1 - j]*(1 + (\[CurlyEpsilon]*(3 - bep + 2*gam + bem*\[Delta] + j*(-15/8 - gam + \[Nu]/8)))/(1 - j) + 
  (\[CurlyEpsilon]^2*(-75/4 - bem^2/2 + (37*bep)/4 - bep^2/2 + (11*dep)/6 - (74*gam)/3 + 10*bep*gam - (205*gam^2)/24 + (10*chip)/3 + 
     ((-37*bem)/4 + bem*bep + (11*dem)/6 - 10*bem*gam - (10*chim)/3)*\[Delta] + (125/32 + 2*bem^2 - (59*bep)/4 + (10*dep)/3 - (40*bem^2)/gam + (40*bep^2)/gam + 
       (47*gam)/6 + (5*gam^2)/6 - (20*chip)/3 + (7*bem*\[Delta])/4)*\[Nu] + (33*\[Nu]^2)/32 + j*(15/8 - (17*bep)/8 - (5*dep)/6 + (35*gam)/12 - 3*bep*gam + (31*gam^2)/24 - 
       (4*chip)/3 + ((17*bem)/8 - (5*dem)/6 + 3*bem*gam + (4*chim)/3)*\[Delta] + (-15/32 + (47*bep)/8 - (4*dep)/3 + (16*bem^2)/gam - (16*bep^2)/gam - (31*gam)/12 - 
         gam^2/3 + (8*chip)/3 - (7*bem*\[Delta])/8)*\[Nu] - (21*\[Nu]^2)/32) + (13 - 6*bep - dep + 17*gam - 6*bep*gam + (23*gam^2)/4 - 2*chip + 
       (6*bem - dem + 6*bem*gam + 2*chim)*\[Delta] + (-91/32 + 9*bep - 2*dep + (24*bem^2)/gam - (24*bep^2)/gam - 5*gam - gam^2/2 + 4*chip - bem*\[Delta])*\[Nu] - (15*\[Nu]^2)/32)/j + 
     j^2*(415/128 + (29*gam)/8 + gam^2 + (-47/64 - (3*gam)/8)*\[Nu] + (11*\[Nu]^2)/128)))/(1 - j)^2)


ft$ST = 1/8*(Sqrt[1 - j]*\[CurlyEpsilon]^2*\[Nu]*(15 + 8*gam - \[Nu]))/Sqrt[j]


f\[Phi]$ST = ((1 - j)*\[CurlyEpsilon]^2*(4 + 4*dep + 4*gam + gam^2 + 4*dem*\[Delta] + (76 - 24*bep + 48*gam + 8*bem*\[Delta])*\[Nu] - 12*\[Nu]^2))/(32*j^2)


gt$ST = (\[CurlyEpsilon]^2*(60 - 4*dep + 60*gam + 15*gam^2 - 4*dem*\[Delta] + (-24 + 8*bep - 16*gam - 8*bem*\[Delta])*\[Nu]))/(8*Sqrt[j])


g\[Phi]$ST = ((1 - j)^(3/2)*\[CurlyEpsilon]^2*\[Nu]*(1 - 3*\[Nu]))/(32*j^2)


(* ::Section:: *)
(*Fluxes in terms of u, x, et and scalar-tensor parameters*)


(* ::Text:: *)
(*The results in this section are not presented in the main text. They correspond to the tensor- and scalar-sector fluxes of energy and angular momentum before orbit averaging. They therefore depend explicitly on the eccentric anomaly u (see Sec. IV.B. for a discussion). *)


F$flux = (32*c^5*(1 + gam/2)*x^5*\[Nu]^2*((11/12 - (11*et^2)/12)/(1 - et*Cos[u])^6 + 1/(6*(1 - et*Cos[u])^5) - 1/(12*(1 - et*Cos[u])^4)))/(5*al*Gt)


G$flux = (32*c^2*Sqrt[1 - et^2]*(1 + gam/2)*m*x^(7/2)*\[Nu]^2*((3/4 - (3*et^2)/4)/(1 - et*Cos[u])^5 + 1/(4*(1 - et*Cos[u])^3)))/5


Fs$flux = (c^5*dz*x^4*\[Nu]^2*((4*Sm^2)/(1 - et*Cos[u])^4 + 
   (x*(((-64*bep)/dz + (96*bep^2)/(dz*gam) + (46*gam)/(5*dz) + (56*Sm^2)/5 - (192*bem^2*Sm^2)/gam^2 - (192*bep^2*Sm^2)/gam^2 + (144*bep*Sm^2)/gam + 16*gam*Sm^2 - 
        (384*bem*bep*Sm*Sp)/gam^2 + (144*bem*Sm*Sp)/gam + ((-48*bem*Sm^2)/gam + (64*Sm*Sp)/5 - (48*bep*Sm*Sp)/gam)*\[Delta] - (72*Sm^2*\[Nu])/5 + 
        et^4*((-64*bep)/dz + (96*bep^2)/(dz*gam) + (46*gam)/(5*dz) + (56*Sm^2)/5 - (192*bem^2*Sm^2)/gam^2 - (192*bep^2*Sm^2)/gam^2 + (144*bep*Sm^2)/gam + 
          16*gam*Sm^2 - (384*bem*bep*Sm*Sp)/gam^2 + (144*bem*Sm*Sp)/gam + ((-48*bem*Sm^2)/gam + (64*Sm*Sp)/5 - (48*bep*Sm*Sp)/gam)*\[Delta] - (72*Sm^2*\[Nu])/5) + 
        et^2*((128*bep)/dz - (192*bep^2)/(dz*gam) - (92*gam)/(5*dz) - (112*Sm^2)/5 + (384*bem^2*Sm^2)/gam^2 + (384*bep^2*Sm^2)/gam^2 - (288*bep*Sm^2)/gam - 
          32*gam*Sm^2 + (768*bem*bep*Sm*Sp)/gam^2 - (288*bem*Sm*Sp)/gam + ((96*bem*Sm^2)/gam - (128*Sm*Sp)/5 + (96*bep*Sm*Sp)/gam)*\[Delta] + (144*Sm^2*\[Nu])/5))/
       (1 - et*Cos[u])^6 + ((128*bep)/dz - (192*bep^2)/(dz*gam) - (108*gam)/(5*dz) + (152*Sm^2)/5 - 16*bep*Sm^2 + (384*bem^2*Sm^2)/gam^2 + (384*bep^2*Sm^2)/gam^2 - 
        (256*bep*Sm^2)/gam + (768*bem*bep*Sm*Sp)/gam^2 - (256*bem*Sm*Sp)/gam + (16*bem*Sm^2 + (64*bem*Sm^2)/gam - (112*Sm*Sp)/5 + (64*bep*Sm*Sp)/gam)*\[Delta] + 
        (16*Sm^2*\[Nu])/5 + et^2*((-128*bep)/dz + (192*bep^2)/(dz*gam) + (108*gam)/(5*dz) - (152*Sm^2)/5 + 16*bep*Sm^2 - (384*bem^2*Sm^2)/gam^2 - 
          (384*bep^2*Sm^2)/gam^2 + (256*bep*Sm^2)/gam - (768*bem*bep*Sm*Sp)/gam^2 + (256*bem*Sm*Sp)/gam + 
          (-16*bem*Sm^2 - (64*bem*Sm^2)/gam + (112*Sm*Sp)/5 - (64*bep*Sm*Sp)/gam)*\[Delta] - (16*Sm^2*\[Nu])/5))/(1 - et*Cos[u])^5 + 
      ((-64*bep)/dz + (96*bep^2)/(dz*gam) + (54*gam)/(5*dz) - (248*Sm^2)/5 + (32*bep*Sm^2)/3 - (192*bem^2*Sm^2)/gam^2 - (192*bep^2*Sm^2)/gam^2 + 
        (128*bep*Sm^2)/gam - (56*gam*Sm^2)/3 - (384*bem*bep*Sm*Sp)/gam^2 + (128*bem*Sm*Sp)/gam + 
        ((-32*bem*Sm^2)/3 - (32*bem*Sm^2)/gam + (48*Sm*Sp)/5 - (32*bep*Sm*Sp)/gam)*\[Delta] + (88*Sm^2*\[Nu])/15 + 
        et^2*((64*bep)/dz - (96*bep^2)/(dz*gam) - (54*gam)/(5*dz) + (88*Sm^2)/5 + (192*bem^2*Sm^2)/gam^2 + (192*bep^2*Sm^2)/gam^2 - (128*bep*Sm^2)/gam - 
          (8*gam*Sm^2)/3 + (384*bem*bep*Sm*Sp)/gam^2 - (128*bem*Sm*Sp)/gam + ((32*bem*Sm^2)/gam - (48*Sm*Sp)/5 + (32*bep*Sm*Sp)/gam)*\[Delta] - (88*Sm^2*\[Nu])/15))/
       (1 - et*Cos[u])^4))/(1 - et^2)))/(3*al*Gt)


Gs$flux =(c^2*dz*m*x^(7/2)*\[Nu]^2*((4*Sqrt[1 - et^2]*Sm^2)/(x*(1 - et*Cos[u])^3) + 
   (((-6*gam)/(5*dz) - (6*Sm^2)/5 + (24*bep*Sm^2)/gam + (24*bem*Sm*Sp)/gam + ((-24*bem*Sm^2)/gam + (36*Sm*Sp)/5 - (24*bep*Sm*Sp)/gam)*\[Delta] - 
       (48*Sm^2*\[Nu])/5 + et^4*((-6*gam)/(5*dz) - (6*Sm^2)/5 + (24*bep*Sm^2)/gam + (24*bem*Sm*Sp)/gam + 
         ((-24*bem*Sm^2)/gam + (36*Sm*Sp)/5 - (24*bep*Sm*Sp)/gam)*\[Delta] - (48*Sm^2*\[Nu])/5) + 
       et^2*((12*gam)/(5*dz) + (12*Sm^2)/5 - (48*bep*Sm^2)/gam - (48*bem*Sm*Sp)/gam + ((48*bem*Sm^2)/gam - (72*Sm*Sp)/5 + (48*bep*Sm*Sp)/gam)*
          \[Delta] + (96*Sm^2*\[Nu])/5))/(1 - et*Cos[u])^5 + (30*Sm^2 - 8*bep*Sm^2 - (24*bep*Sm^2)/gam + 16*gam*Sm^2 - (24*bem*Sm*Sp)/gam + 
       (8*bem*Sm^2 + (24*bem*Sm^2)/gam - 12*Sm*Sp + (24*bep*Sm*Sp)/gam)*\[Delta] + et^2*(-30*Sm^2 + 8*bep*Sm^2 + (24*bep*Sm^2)/gam - 16*gam*Sm^2 + 
         (24*bem*Sm*Sp)/gam + (-8*bem*Sm^2 - (24*bem*Sm^2)/gam + 12*Sm*Sp - (24*bep*Sm*Sp)/gam)*\[Delta]))/(1 - et*Cos[u])^4 + 
     ((-2*gam)/(5*dz) - (184*Sm^2)/5 + (8*bep*Sm^2)/3 + (16*bep*Sm^2)/gam - (56*gam*Sm^2)/3 + (16*bem*Sm*Sp)/gam + 
       ((-8*bem*Sm^2)/3 - (16*bem*Sm^2)/gam + (24*Sm*Sp)/5 - (16*bep*Sm*Sp)/gam)*\[Delta] + (64*Sm^2*\[Nu])/15 + 
       et^2*((2*gam)/(5*dz) + (64*Sm^2)/5 - (16*bep*Sm^2)/gam + (16*gam*Sm^2)/3 - (16*bem*Sm*Sp)/gam + 
         ((16*bem*Sm^2)/gam - (24*Sm*Sp)/5 + (16*bep*Sm*Sp)/gam)*\[Delta] - (4*Sm^2*\[Nu])/15))/(1 - et*Cos[u])^3)/Sqrt[1 - et^2]))/3


(* ::Section:: *)
(*Orbit-average fluxes in terms of x, et and scalar-tensor parameters*)


(* ::Text:: *)
(*This section corresponds to Eq. (4.11).*)


F$averaged$flux = (32*c^5*(1 + (73*et^2)/24 + (37*et^4)/96)*(1 + gam/2)*x^5*\[Nu]^2)/(5*al*(1 - et^2)^(7/2)*Gt)


G$averaged$flux = (32*c^2*(1 + (7*et^2)/8)*(1 + gam/2)*m*x^(7/2)*\[Nu]^2)/(5*(1 - et^2)^2)


Fs$averaged$flux = (c^5*dz*x^5*\[Nu]^2*(4(1 + et^2/2)*Sm^2/((1 - et^2)^(5/2)*x) 
+ ((-24*gam)/dz - 120*Sm^2 - 80*bep*Sm^2 + (240*bep*Sm^2)/gam - 40*gam*Sm^2 + 
 (240*bem*Sm*Sp)/gam + (80*bem*Sm^2 - (240*bem*Sm^2)/gam - (240*bep*Sm*Sp)/gam)*\[Delta] - 80*Sm^2*\[Nu] 
 + et^2*((480*bep)/dz - (720*bep^2)/(dz*gam) - (153*gam)/dz + 
   1080*Sm^2 - 280*bep*Sm^2 + (1440*bem^2*Sm^2)/gam^2 + (1440*bep^2*Sm^2)/gam^2 - 
   (240*bep*Sm^2)/gam + 540*gam*Sm^2 + (2880*bem*bep*Sm*Sp)/gam^2 - 
   (240*bem*Sm*Sp)/gam + (280*bem*Sm^2 - (480*bem*Sm^2)/gam - 
     (480*bep*Sm*Sp)/gam)*\[Delta] - 620*Sm^2*\[Nu])
 + et^4*((120*bep)/dz - (180*bep^2)/(dz*gam) - (117*gam)/(4*dz) + 195*Sm^2 + 
   (360*bem^2*Sm^2)/gam^2 + (360*bep^2*Sm^2)/gam^2 - (150*bep*Sm^2)/gam + 
   70*gam*Sm^2 + (720*bem*bep*Sm*Sp)/gam^2 - (150*bem*Sm*Sp)/gam + 
   ((-30*bem*Sm^2)/gam - (30*bep*Sm*Sp)/gam)*\[Delta] - 125*Sm^2*\[Nu]))/(15*(1 - et^2)^(7/2))))/(3*al*Gt)


Gs$averaged$flux = (c^2*dz*m*x^(7/2)*\[Nu]^2*((4*Sm^2)/((1 - et^2)*x) + ((-24*gam)/dz - 120*Sm^2 - 80*bep*Sm^2 + (240*bep*Sm^2)/gam - 40*gam*Sm^2 + (240*bem*Sm*Sp)/gam + 
 (80*bem*Sm^2 - (240*bem*Sm^2)/gam - (240*bep*Sm*Sp)/gam)*\[Delta] - 80*Sm^2*\[Nu] + 
 et^2*((-21*gam)/dz + 390*Sm^2 - 60*bep*Sm^2 + (120*bep*Sm^2)/gam + 200*gam*Sm^2 + (120*bem*Sm*Sp)/gam + 
   (60*bem*Sm^2 - (120*bem*Sm^2)/gam - (120*bep*Sm*Sp)/gam)*\[Delta] - 220*Sm^2*\[Nu]))/(15*(1 - et^2)^2)))/3


(* ::Section:: *)
(*Evolution of orbital parameters*)


(* ::Text:: *)
(*This section corresponds Eq. (5.11), where the coefficient C1, C2, C3, C4 and C5 were replaced following Eq. (5.12).*)


dxdt$averaged = (2*c^3*dz*x^4*\[Nu]*((4*(1 + et^2/2)*Sm^2)/(1 - et^2)^(5/2) + (x*(288/dz + (120*gam)/dz - 30*Sm^2 - 160*bep*Sm^2 + (240*bep*Sm^2)/gam + 40*gam*Sm^2 + 
      (240*bem*Sm*Sp)/gam + (160*bem*Sm^2 - (240*bem*Sm^2)/gam - (240*bep*Sm*Sp)/gam)*\[Delta] - 70*Sm^2*\[Nu] + 
      et^2*(876/dz + (480*bep)/dz - (720*bep^2)/(dz*gam) + (285*gam)/dz + 1095*Sm^2 - 260*bep*Sm^2 + (1440*bem^2*Sm^2)/gam^2 + (1440*bep^2*Sm^2)/gam^2 - 
        (240*bep*Sm^2)/gam + 540*gam*Sm^2 + (2880*bem*bep*Sm*Sp)/gam^2 - (240*bem*Sm*Sp)/gam + (260*bem*Sm^2 - (480*bem*Sm^2)/gam - (480*bep*Sm*Sp)/gam)*\[Delta] - 
        625*Sm^2*\[Nu]) + et^4*(111/dz + (120*bep)/dz - (180*bep^2)/(dz*gam) + (105*gam)/(4*dz) + 270*Sm^2 + (360*bem^2*Sm^2)/gam^2 + (360*bep^2*Sm^2)/gam^2 - 
        (150*bep*Sm^2)/gam + 110*gam*Sm^2 + (720*bem*bep*Sm*Sp)/gam^2 - (150*bem*Sm*Sp)/gam + ((-30*bem*Sm^2)/gam - (30*bep*Sm*Sp)/gam)*\[Delta] - 130*Sm^2*\[Nu])))/
    (15*(1 - et^2)^(7/2))))/(3*al*Gt*m)


detdt$averaged = -((c^3*dz*x^3*\[Nu]*((2*et*Sm^2)/(1 - et^2)^(3/2) + (et*x*(304/dz + (160*bep)/dz - (240*bep^2)/(dz*gam) + (100*gam)/dz + 165*Sm^2 - 
       120*bep*Sm^2 + (480*bem^2*Sm^2)/gam^2 + (480*bep^2*Sm^2)/gam^2 - (40*bep*Sm^2)/gam + 100*gam*Sm^2 + 
       (960*bem*bep*Sm*Sp)/gam^2 - (40*bem*Sm*Sp)/gam + (120*bem*Sm^2 - (200*bem*Sm^2)/gam - (200*bep*Sm*Sp)/gam)*\[Delta] - 125*Sm^2*\[Nu] + 
       et^2*(121/dz + (40*bep)/dz - (60*bep^2)/(dz*gam) + (175*gam)/(4*dz) + 280*Sm^2 - 20*bep*Sm^2 + (120*bem^2*Sm^2)/gam^2 + 
         (120*bep^2*Sm^2)/gam^2 - (10*bep*Sm^2)/gam + 130*gam*Sm^2 + (240*bem*bep*Sm*Sp)/gam^2 - (10*bem*Sm*Sp)/gam + 
         (20*bem*Sm^2 - (50*bem*Sm^2)/gam - (50*bep*Sm*Sp)/gam)*\[Delta] - 150*Sm^2*\[Nu])))/(15*(1 - et^2)^(5/2))))/(al*Gt*m))


(* ::Section:: *)
(*Spherical harmonic modes*)


(* ::Text:: *)
(*This section corresponds to Eq. (6.7).*)


\[CapitalPsi]00 = ((-I)*Sqrt[3/2]/Sqrt[x]*((Sp + Sm*\[Delta])/\[Nu] + (((8*bem*Sm)/gam - (5*Sp)/2 + (8*bep*Sp)/gam + (Sm*\[Delta])/2 - et/6*(Sp - Sm*\[Delta])*Cos[u])*x)/(1 - et*Cos[u])))/Sm


\[CapitalPsi]11 = (1 - et^2 - I*et*Sqrt[1 - et^2]*Sin[u])/(Sqrt[1 - et^2]*(1 - et*Cos[u]))


\[CapitalPsi]22 = (I*Sqrt[x]*(Sp - Sm*\[Delta])*(1  - (et*Cos[u])/2  + (-3+Cos[2*u])*et^2/4 - I*et*Sqrt[1 - et^2]*Sin[u]))/(Sqrt[5]*Sm*(1 - et*Cos[u])^2)


\[CapitalPsi]20 = ((I)*et*Sqrt[x]*(Sp - Sm*\[Delta])*Cos[u])/(Sqrt[30]*Sm*(1 - et*Cos[u]))


H22 = (1 - (et*Cos[u])/2 + (et^2*(-3 + Cos[2*u]))/4 - I*et*Sqrt[1 - et^2]*Sin[u])/(1 - et*Cos[u])^2


H20 = ((et*Cos[u])/(Sqrt[6]*(1 - et*Cos[u])))

